Flying batteries: In-flight battery switching to increase multirotor flight time

We present a novel approach to increase the flight time of a multirotor via mid-air docking and in-flight battery switching. A main quadcopter flying using a primary battery has a docking platform attached to it. A 'flying battery' - a small quadcopter carrying a secondary battery - is equipped with docking legs that can mate with the main quadcopter's platform. Connectors between the legs and the platform establish electrical contact on docking, and enable power transfer from the secondary battery to the main quadcopter. A custom-designed circuit allows arbitrary switching between the primary battery and secondary battery. We demonstrate the concept in a flight experiment involving repeated docking, battery switching, and undocking. The experiment increases the flight time of the main quadcopter by a factor of 4.7x compared to solo flight, and 2.2x a theoretical limit for that given multirotor. Importantly, this increase in flight time is not associated with a large increase in overall vehicle mass or size, leaving the main quadcopter in fundamentally the same safety class.

==> images/FlightTimeVsBattMass/ModifyPlotForPublication.py <==
#http://damon-is-a-geek.com/publication-ready-the-first-time-beautiful-reproducible-plots-with-matplotlib.html
from matplotlib import rcParams

def ModifyPlotForPublication():
    textSize = 8
    rcParams['axes.labelsize'] = textSize
    rcParams['xtick.labelsize'] = textSize
    rcParams['ytick.labelsize'] = textSize
    rcParams['legend.fontsize'] = textSize

    rcParams['font.family'] = 'serif'
    rcParams['font.serif'] = ['Computer Modern Roman']
    rcParams['text.usetex'] = True


==> images/FlightTimeVsBattMass/makeFigureFlightTime.py <==
from __future__ import print_function, division
import numpy as np

import matplotlib.pyplot as plt
from ModifyPlotForPublication import *
ModifyPlotForPublication()

ieeeColumnWidth = 3.46457  # corresponds to 88mm
figureHeight = 0.6 * ieeeColumnWidth
fig, ax = plt.subplots(1, 1, sharex=True, figsize=[ieeeColumnWidth, figureHeight])

nPoints = 1001
gammas = np.linspace(0,25,nPoints) 
flightTimes = np.array([gamma/(1+gamma)**1.5 for gamma in gammas])
flightTimes = flightTimes/np.max(flightTimes)
#battMassFraction = np.array([gamma/(1+gamma) for gamma in gammas])
battMassFraction = np.linspace(0,1,nPoints) 
flightTimes2 = np.array([(f)*(1-f)**0.5 for f in battMassFraction])
flightTimes2 = flightTimes2/np.max(flightTimes2)

m0=0.630	# Dry mass of main quadcopter [kg]
#ax.plot(m0*gammas, flightTimes, 'k')
ax.plot(battMassFraction, flightTimes2, 'k')

#ax.set_xlabel(r'Battery mass $(m_{b})$ [kg]')
ax.set_xlabel(r'Battery mass fraction of total mass $(\phi)$')
ax.set_ylabel(r'Normalized flight time $(T_\mathrm{flight})$')
ax.set_ylim([0,1.05])

fig.tight_layout(pad=0.1)
fig.savefig('flightTime.pdf')

#print(gammas[np.argmax(flightTimes)])
#print(battMassFraction[np.argmax(flightTimes)])

plt.show()

